Automating Code-Related Tasks Through Transformers: The Impact of Pre-training

Transformers have gained popularity in the software engineering (SE) literature. These deep learning models are usually pre-trained through a self-supervised objective, meant to provide the model with basic knowledge about a language of interest (e.g., Java). A classic pre-training objective is the masked language model (MLM), in which a percentage of tokens from the input (e.g., a Java method) is masked, with the model in charge of predicting them. Once pre-trained, the model is then fine-tuned to support the specific downstream task of interest (e.g., code summarization). While there is evidence suggesting the boost in performance provided by pre-training, little is known about the impact of the specific pre-training objective(s) used. Indeed, MLM is just one of the possible pre-training objectives and recent work from the natural language processing field suggest that pre-training objectives tailored for the specific downstream task of interest may substantially boost the model's performance. In this study, we focus on the impact of pre-training objectives on the performance of transformers when automating code-related tasks. We start with a systematic literature review aimed at identifying the pre-training objectives used in SE. Then, we pre-train 32 transformers using both (i) generic pre-training objectives usually adopted in SE; and (ii) pre-training objectives tailored to specific code-related tasks subject of our experimentation, namely bug-fixing, code summarization, and code completion. We also compare the pre-trained models with non pre-trained ones. Our results show that: (i) pre-training helps in boosting performance only if the amount of fine-tuning data available is small; (ii) the MLM objective is usually sufficient to maximize the prediction performance of the model, even when comparing it with pre-training objectives specialized for the downstream task at hand.

==> analysis/MC-RQ1.R <==
library(exact2x2)
library(effsize)
library(xtable)


res = list(Dataset = c(), McNemar.p = c(), McNemar.OR = c())

d <- "datasets/code_summarization_big_predictions_comparison.csv"
pp <- read.csv(d)
m = mcnemar.exact(pp$MLM, pp$no_pre_training)
res$Dataset = c(res$Dataset, "Code Summarization")
res$McNemar.p = c(res$McNemar.p, m$p.value)
res$McNemar.OR = c(res$McNemar.OR, m$estimate)

d <- "datasets/models_fine-tuning_code_completion_big_code_completion_predictions_comparison.csv"
pp <- read.csv(d)
m = mcnemar.exact(pp$MLM, pp$no_pre_training)
res$Dataset = c(res$Dataset, "Code Completion")
res$McNemar.p = c(res$McNemar.p, m$p.value)
res$McNemar.OR = c(res$McNemar.OR, m$estimate)


res = data.frame(res)
#p-value adjustment
res$McNemar.p = p.adjust(res$McNemar.p, method = "BH")
print(res)


==> analysis/MC-RQ2.R <==
library(exact2x2)
library(effsize)
library(xtable)


sep <- "---"

columns <- list("MLM","NSP","RTD","MNG","MLM_NSP","MLM_RTD","MLM_MNG","MLM_RTD_MNG","MLM_RTD_NSP","MLM_NSP_RTD_MNG")
d <- "datasets/models_fine-tuning_code_summarization_code_summarization_predictions_comparison.csv"

#columns <- list("MLM","NSP","RTD","BC","MLM_NSP","MLM_RTD","MLM_BC","MLM_NSP_BC","MLM_RTD_NSP","MLM_NSP_RTD_BC")
#d <- "datasets/models_fine-tuning_code_completion_code_completion_predictions_comparison.csv"

#columns <- list("MLM","NSP","RTD","MI","MI_MLM","MI_NSP","MI_RTD","MI_MLM_NSP","MI_MLM_RTD","MI_MLM_NSP_RTD")
#d <- "datasets/models_fine-tuning_bug_fix_bug_fix_predictions_comparison.csv"


pred <- read.csv(d)

combinations = list(col1 = c(), col2 = c(), name = c())

# Create a list of all allowed combinations
for (col1 in columns) {
  for (col2 in columns) {
    if (col1 != col2) {
      if (!(col2 %in% combinations$col1)) {
        combinations$col1 = c(combinations$col1, col1)
        combinations$col2 = c(combinations$col2, col2)
        combinations$name = c(combinations$name, paste(col1, col2, sep=sep))
      }
    }
  }
}

# Calculate p value and odds once per allowed combination
tests = list(Dataset = c(), McNemar.p = c(), McNemar.OR = c())
for (i in 1:length(combinations$col1)) {
  name <- combinations$name[i]
  col1 <- combinations$col1[i]
  col2 <- combinations$col2[i]
  
  m = mcnemar.exact(pred[[col1]], pred[[col2]])
  name <- paste(col1, col2, sep=sep)
  if (m$estimate < 1) {
    m = mcnemar.exact(pred[[col2]], pred[[col1]])
    name <- paste(col2, col1, sep=sep)
    combinations$col1[i] <- col2
    combinations$col2[i] <- col1
    combinations$name[i] = name 
  }
  
  tests$Dataset = c(tests$Dataset, name)
  tests$McNemar.p = c(tests$McNemar.p, m$p.value)
  tests$McNemar.OR = c(tests$McNemar.OR, m$estimate)
}


# Apply Holm’s correction for each pair
for (col1 in columns) {
  res = list(Dataset = c(), McNemar.p = c(), McNemar.OR = c())
  for (col2 in columns) {
    if (col1 != col2) {
      name1 <- paste(col1, col2, sep=sep)
      name2 <- paste(col2, col1, sep=sep)
      if (name1 %in% tests$Dataset) {
        i <- match(name1, tests$Dataset)
      } else if (name2 %in% tests$Dataset) {
        i <- match(name2, tests$Dataset)
      } else {
        print("Never here")
      }
      res$Dataset = c(res$Dataset, name1)
      res$McNemar.p = c(res$McNemar.p, tests$McNemar.p[i])
      res$McNemar.OR = c(res$McNemar.OR, tests$McNemar.OR[i])
    }
  }
  
  # At this point, res is a collection of x vs. all but x
  res = data.frame(res)
  res$McNemar.p = p.adjust(res$McNemar.p, method = "BH")
  
  # Print only combinations not printed yet
  cleaned = list(name = c(), McNemar.p = c(), McNemar.OR = c())
  for (i in 1:length(combinations$col1)) {
    name <- combinations$name[i]
    if (name %in% res$Dataset){
      j <- match(name, res$Dataset)
      cleaned$name = c(cleaned$name, res$Dataset[j])
      cleaned$McNemar.p = c(cleaned$McNemar.p, res$McNemar.p[j])
      cleaned$McNemar.OR = c(cleaned$McNemar.OR, res$McNemar.OR[j])
    }
  }
  print(data.frame(cleaned))
}




# columns <- list("MLM","NSP","RTD","MNG","MLM_NSP","MLM_RTD","MLM_MNG","MLM_RTD_MNG","MLM_RTD_NSP","MLM_NSP_RTD_MNG")
# 
# for (col1 in columns) {
#   res = list(Dataset = c(), McNemar.p = c(), McNemar.OR = c())
#   for (col2 in columns) {
#     if (col1 != col2) {
#       m = mcnemar.exact(pred[[col1]], pred[[col2]])
#       res$Dataset = c(res$Dataset, paste(col1,col2,sep="---"))
#       res$McNemar.p = c(res$McNemar.p, m$p.value)
#       res$McNemar.OR = c(res$McNemar.OR, m$estimate)
#     }
#   }
#   res = data.frame(res)
#   res$McNemar.p = p.adjust(res$McNemar.p, method = "BH")
#   print(col1)
#   print(res)
# }

